Towards mapping the contemporary art world with ArtLM: an art-specific NLP model

With an increasing amount of data in the art world, discovering artists and artworks suitable to collectors' tastes becomes a challenge. It is no longer enough to use visual information, as contextual information about the artist has become just as important in contemporary art. In this work, we present a generic Natural Language Processing framework (called ArtLM) to discover the connections among contemporary artists based on their biographies. In this approach, we first continue to pre-train the existing general English language models with a large amount of unlabelled art-related data. We then fine-tune this new pre-trained model with our biography pair dataset manually annotated by a team of professionals in the art industry. With extensive experiments, we demonstrate that our ArtLM achieves 85.6% accuracy and 84.0% F1 score and outperforms other baseline models. We also provide a visualisation and a qualitative analysis of the artist network built from ArtLM's outputs.

==> scripts/analyze_result2.py <==
import pandas as pd
import json
import os


folder = "./data/result/distilbert-base-uncased__epoch20"

df = []

for fname in os.listdir(folder):
    with open(os.path.join(folder, fname), "r") as f:
        res = json.load(f)
    res = pd.Series(res)
    df.append(res.rename(fname).to_frame())

df = pd.concat(df, axis=1).T.round(2).sort_index()

print(df.to_csv())


==> scripts/finetune.py <==
import json
import os
import functools
import time
import gc

import numpy as np
import pandas as pd
import torch
import transformers
from datasets import ClassLabel, Features, Value, load_dataset, load_metric, Dataset, DatasetDict
from transformers import (AutoModelForSequenceClassification, AutoTokenizer,
                          Trainer, TrainingArguments)
from sklearn.model_selection import train_test_split, KFold


print(torch.cuda.get_device_name(0))
transformers.set_seed(0)

os.environ["PYTORCH_CUDA_ALLOC_CONF"] = 'max_split_size_mb:12000'


def preprocess_function(examples, tokenizer, sentence1_key="bio_a", sentence2_key="bio_b"):
    if sentence2_key is None:
        return tokenizer(examples[sentence1_key], truncation=True)
    return tokenizer(examples[sentence1_key], examples[sentence2_key], truncation=True, max_length=512)


def compute_metrics(eval_pred):
    # metric = load_metric("glue", "mrpc")
    metric = load_metric("./metrics/glue.py", "mrpc")
    predictions, labels = eval_pred
    predictions = np.argmax(predictions, axis=1)
    return metric.compute(predictions=predictions, references=labels)


def load_custom_dataset(folder_name):
    ft = Features({'artist_a': Value('string'), 'artist_b': Value('string'), 'bio_a': Value(
        'string'), 'bio_b': Value('string'), 'label': ClassLabel(names=[0, 1])})

    dataset = load_dataset(
        "csv",
        data_files={"train": f"./data/{folder_name}/train.csv",
                    "validation": f"./data/{folder_name}/validation.csv",
                    "test": f"./data/{folder_name}/test.csv",
                    },
        features=ft,
    )
    return dataset


def load_custom_dataset_cv(path):
    ft = Features({'artist_a': Value('string'), 'artist_b': Value('string'), 'bio_a': Value(
        'string'), 'bio_b': Value('string'), 'label': ClassLabel(names=[0, 1])})

    df = pd.read_csv(path)
    df = df[df["label"].isin([0, 1])]  # remove two cases where label==2

    # remove some 0s to make sure there is same number of 0s and 1s
    # df_1 = df[df["label"] == 1]
    # df_0 = df[df["label"] == 0]
    # df = pd.concat([df_1, df_0.iloc[:df_1.shape[0], :]])

    index = list(range(df.shape[0]))
    kf = KFold(n_splits=5, shuffle=True, random_state=0)
    cv_dataset_dicts = []
    for index_train, index_test in kf.split(index):
        dataset_dict = DatasetDict()
        index_train, index_val = train_test_split(index_train, test_size=1 / 8, random_state=0)
        dataset_dict["train"] = Dataset.from_pandas(df.iloc[index_train], features=ft, preserve_index=False)
        dataset_dict["validation"] = Dataset.from_pandas(df.iloc[index_val], features=ft, preserve_index=False)
        dataset_dict["test"] = Dataset.from_pandas(df.iloc[index_test], features=ft, preserve_index=False)
        cv_dataset_dicts.append(dataset_dict)
    return cv_dataset_dicts


def load_tokenizer(model_checkpoint):
    if model_checkpoint.endswith("-wikiart"):
        tokenizer_name = model_checkpoint.split("/")[-1][:-8]
    else:
        tokenizer_name = model_checkpoint
    tokenizer = AutoTokenizer.from_pretrained(tokenizer_name, use_fast=True)
    return tokenizer


def encode_dataset(dataset, tokenizer):
    f = functools.partial(preprocess_function, tokenizer=tokenizer)
    encoded_dataset = dataset.map(f, batched=True)
    return encoded_dataset


def train_model(model_checkpoint, args, encoded_dataset, tokenizer, num_labels=2):
    model = AutoModelForSequenceClassification.from_pretrained(
        model_checkpoint, num_labels=num_labels)

    trainer = Trainer(
        model,
        args,
        train_dataset=encoded_dataset["train"],
        eval_dataset=encoded_dataset["validation"],
        tokenizer=tokenizer,
        compute_metrics=compute_metrics
    )

    trainer.train()
    return trainer


if __name__ == "__main__":
    LOCAL_MODEL = True
    model_name = "bert-base-uncased-wikiart"  # bert-base-uncased, distilbert-base-uncased, roberta-base
    result_folder = f"./data/result/{model_name}__epoch20"
    os.makedirs(result_folder, exist_ok=True)

    if LOCAL_MODEL:
        model_checkpoint = f"/home/qchen/data/docent/research-nlp/models/{model_name}"
    else:
        model_checkpoint = model_name
    batch_size = 16
    epoch = 20
    learning_rate = 2e-5
    num_labels = 2
    tokenizer = load_tokenizer(model_checkpoint.split("-wikiart")[0] if "-wikiart" in model_checkpoint else model_checkpoint)
    cv_dataset_dicts = load_custom_dataset_cv("../fine_tune_similarity/new_bio_sim_assessments.csv")

    for i, dataset in enumerate(cv_dataset_dicts):
        start = time.time()
        full_name = f"{model_name}-finetuned-art-similarity__fold{i}"

        args = TrainingArguments(
            full_name,
            evaluation_strategy="epoch",
            save_strategy="epoch",
            learning_rate=learning_rate,
            per_device_train_batch_size=batch_size,
            per_device_eval_batch_size=batch_size,
            num_train_epochs=epoch,
            weight_decay=0.01,
            load_best_model_at_end=True,
            metric_for_best_model="f1",
            push_to_hub=False,
            save_total_limit=1,
            log_level="error",
        )

        # pre-processing
        encoded_dataset = encode_dataset(dataset, tokenizer)

        # Fine-tune
        trainer = train_model(model_checkpoint, args, encoded_dataset, tokenizer, num_labels=num_labels)

        # save results
        eval_res = trainer.evaluate(eval_dataset=encoded_dataset["validation"])
        test_res = trainer.evaluate(eval_dataset=encoded_dataset["test"])
        eval_res["time"] = time.time() - start
        test_res["time"] = time.time() - start
        print(eval_res)
        print(test_res)

        with open(os.path.join(result_folder, f"eval__fold{i}.json"), "w") as f:
            json.dump(eval_res, f)
        with open(os.path.join(result_folder, f"test__fold{i}.json"), "w") as f:
            json.dump(test_res, f)

        # in case we want to do prediction
        predictions = trainer.predict(encoded_dataset["test"].remove_columns(
            "label"), metric_key_prefix="predict").predictions
        predictions = np.argmax(predictions, axis=1)
        df_res = dataset["test"].to_pandas()
        df_res["pred"] = predictions
        df_res.to_csv(os.path.join(result_folder, f"res_fold{i}.csv"), index=False)

        # remove huge checkpoint folder at the end
        os.system(f"rm -r {full_name}")
        torch.cuda.empty_cache()
        del trainer
        gc.collect()


==> scripts/pretrain.py <==
import functools
import json
import math

import pandas as pd
import torch
from datasets import Dataset
from transformers import (AutoModelForMaskedLM, AutoTokenizer,
                          DataCollatorForLanguageModeling, Trainer,
                          TrainingArguments)


def tokenize_function(examples, tokenizer):
    return tokenizer(examples["biography"])


def group_texts(examples, block_size):
    # Concatenate all texts.
    concatenated_examples = {k: sum(examples[k], []) for k in examples.keys()}
    total_length = len(concatenated_examples[list(examples.keys())[0]])
    # We drop the small remainder, we could add padding if the model supported it instead of this drop, you can
    # customize this part to your needs.
    total_length = (total_length // block_size) * block_size
    # Split by chunks of max_len.
    result = {
        k: [t[i: i + block_size] for i in range(0, total_length, block_size)]
        for k, t in concatenated_examples.items()
    }
    result["labels"] = result["input_ids"].copy()
    return result


def encode_dataset(dataset, tokenizer):

    _tokenize_function = functools.partial(tokenize_function, tokenizer=tokenizer)
    tokenized_datasets = dataset.map(_tokenize_function, batched=True, num_proc=4, remove_columns=["biography", "name", "wiki_link"])

    _group_texts = functools.partial(group_texts, block_size=512)

    lm_datasets = tokenized_datasets.map(
        _group_texts,
        batched=True,
        batch_size=1000,
        num_proc=12,
    )
    return lm_datasets


def train_model(model_checkpoint, args, lm_datasets):
    model = AutoModelForMaskedLM.from_pretrained(model_checkpoint)

    data_collator = DataCollatorForLanguageModeling(tokenizer=tokenizer, mlm_probability=0.15)

    trainer = Trainer(
        model=model,
        args=args,
        train_dataset=lm_datasets["train"],
        eval_dataset=lm_datasets["test"],  # it is in fact validation, not as its name suggests
        data_collator=data_collator,
    )

    trainer.train()
    return trainer


if __name__ == "__main__":
    print(torch.cuda.get_device_name(0))

    LOCAL_MODEL = True
    model_name = "roberta-base"  # distilbert-base-uncased, bert-base-uncased, roberta-base

    if LOCAL_MODEL:
        model_checkpoint = f"/home/qchen/data/docent/research-nlp/models/{model_name}"
    else:
        model_checkpoint = model_name

    with open("../scraping/data/wikiart_data.json", "r") as f:
        dataset = json.load(f)

    dataset = Dataset.from_dict(pd.DataFrame(dataset))
    dataset = dataset.train_test_split(test_size=0.2, seed=0)

    tokenizer = AutoTokenizer.from_pretrained(model_checkpoint, use_fast=True)
    lm_datasets = encode_dataset(dataset, tokenizer)

    args = TrainingArguments(
        f"{model_name}-wikiart",
        evaluation_strategy="epoch",
        num_train_epochs=3,
        learning_rate=2e-5,
        weight_decay=0.01,
        save_total_limit=1,
        log_level="error",
    )

    trainer = train_model(model_checkpoint, args, lm_datasets)

    eval_results = trainer.evaluate()
    print(f"Perplexity: {math.exp(eval_results['eval_loss']):.2f}")
    trainer.model.save_pretrained(f"/home/qchen/data/docent/research-nlp/models/{model_name}-wikiart")

